ThinkPrior: Zero-Rollout Difficulty Priors for Cold-Start Prompt Selection in RLVR

In reinforcement learning with verifiable rewards (RLVR) trained with group relative policy optimization (GRPO), the KL-free reward-advantage term studied here depends on within-group reward variation. If all rollouts in a group are correct or all are wrong, their group-relative advantages are identically zero; these zero-advantage silent groups provide no reward-advantage gradient, yet uniform sampling spends 39% of a run's rollouts on them. History-based prompt selection must first spend target-policy rollouts to estimate difficulty, creating a cold start with rollout waste; ThinkPrior instead uses an external anchor in one offline pass to construct a zero-rollout difficulty prior before the first target-policy rollout. The verifier-scored anchor pass rate supplies an external-anchor initialization for a Beta posterior; ThinkPrior selects by expected learnability and then updates from training outcomes, changing neither the loss nor the optimizer. On Qwen2.5-Math-7B across sixteen seeds, ThinkPrior more than halves early silent groups and cuts wasted rollouts through step 30 by nearly a fifth, while we detect no difference in final accuracy. On this 250-prompt pool the fixed-budget result is a reallocation rather than a net saving. The measured ThinkPrior+DAPO composition reduces generated rollouts by 10.6% while both arms retain the same 3840-rollout update budget. The prior requires no target-policy rollout before the first selection, but the posterior thereafter uses target-policy outcomes.

==> figures/make_framework.py <==
"""Emit the ThinkPrior framework figure as draw.io XML.

Canvas is sized so that, exported at \\textwidth of the AAAI two-column template
(504pt), the three text tiers print at 13.9 / 11.2 / 9.9pt against a 10pt body --
the same >=body-size discipline measured off the PODS figure (arXiv 2504.13818).

Every element traces to a specific claim; see PROVENANCE.
Run:  python3 make_framework.py > thinkprior_framework.drawio
      python3 make_framework.py --check   (report printed font sizes)
"""
from math import prod

G, K, KAPPA, EPS0 = 8, 16, 4, 1e-3

PROVENANCE = {
    "B=8, G=8, 64 rollouts/step": "setup.tex 'B=8 prompts and G=8 rollouts per prompt, a fixed 64 rollouts per step'",
    "same budget both arms": "method.tex 'spends a fixed B*G rollouts per step, exactly as an online no-prior learner does'",
    "pool = 250": "setup.tex 'training pool is 250 problems from the MATH training split'",
    "anchor, k=16": "setup.tex 'anchor T is Qwen2.5-3B-Instruct ... pass rate over k=16 verified samples'",
    "same verifier": "method.tex 'score its answers with the same verifier that will score the policy'",
    "kappa=4, eps0=1e-3": "method.tex Eq. (init)",
    "silent iff C in {0,G}": "method.tex 'If C in {0,G} then A_i == 0 ... We call such a group silent'",
    "U_beta constant when cold": "method.tex Prop. 2 'U_beta(x) = 1-2/(G+1) for every prompt'",
    "U_beta spread [0.001, 0.891]": "computed from the released prior file prior_250.jsonl",
    "pool column shading": "empirical U_beta quantiles of prior_250.jsonl; 118/250 sit at the floor",
    "2 of 8 vs 1 of 8 silent": "ILLUSTRATIVE ONLY -- silent@10 of 0.238 and 0.106 (Table 2) rounded to B=8 granularity",
    "no policy rollout": "abstract 'no rollout from the policy at any checkpoint, including its initial one'",
    "reused across runs/seeds": "method.tex 'run once and reused across every run and seed'",
}

# One hue per meaning, all desaturated to a common lightness; the single
# accent is the only saturated mark in the figure.
PANEL, LEARN, SIL0, SILG = "#F2EEE8", "#B9CBE3", "#E8D2A8", "#E0B49A"
PASS, ADV, ACCENT, GREY = "#5B9A78", "#6E5B8C", "#B23A2F", "#8C8C8C"
UCOL = "#3E5C8A"   # U_beta ramp: learnability hue, deep value
INK, HAIR = "#3D3A36", "#B9B3AC"   # warm near-black stroke, hairline for cells

T1, T2, T3 = 21, 17, 15
W, H = 764, 190

cells = []


def esc(v):
    return (v.replace("&", "&amp;").replace("<", "&" + "lt;")
             .replace(">", "&" + "gt;").replace('"', "&" + "quot;"))


def rising(a, n):
    return prod(a + j for j in range(n))


def u_beta(al, be, g=G):
    d = rising(al + be, g)
    return 1 - rising(al, g) / d - rising(be, g) / d


def from_phi(c, k=K):
    phi = c / k
    return KAPPA * phi + EPS0, KAPPA * (1 - phi) + EPS0


def pool_quantiles(n=23, path="prior_250.jsonl"):
    """22 evenly spaced order statistics of U_beta over the released prior file.

    Shading the pool column from the real prior keeps the figure a depiction of
    the data rather than of an assumed distribution: 118 of the 250 prompts sit
    on the floor because the anchor either never or always solves them.
    """
    import json
    import os
    if not os.path.exists(path):
        raise SystemExit(f"missing {path}: scp it from the released artifacts; "
                         "the pool column must come from the real prior")
    u = sorted(u_beta(*from_phi_rate(json.loads(l)["phat"]))
               for l in open(path) if l.strip())
    return [u[round(i * (len(u) - 1) / (n - 1))] for i in range(n)]


def from_phi_rate(phi):
    return KAPPA * phi + EPS0, KAPPA * (1 - phi) + EPS0


U_COLD = u_beta(1.0, 1.0)
U_MAX = u_beta(*from_phi(K // 2))
U_MIN = u_beta(*from_phi(0))


def add(cid, style, x, y, w, h, value=""):
    cells.append(
        f'<mxCell id="{cid}" value="{esc(value)}" style="{style}" vertex="1" parent="1">'
        f'<mxGeometry x="{x}" y="{y}" width="{w}" height="{h}" as="geometry"/></mxCell>')


def txt(cid, x, y, w, h, value, size=T3, bold=0, italic=0, color=INK, align="center"):
    add(cid, f"text;html=1;align={align};verticalAlign=middle;fontSize={size};"
             f"fontStyle={bold + 2 * italic};fontColor={color};whiteSpace=wrap;spacing=0;",
        x, y, w, h, value)


def box(cid, x, y, w, h, fill=PANEL, stroke=INK, value="", size=T3,
        dashed=0, sw=1.4, rounded=1, arc=8):
    add(cid, f"rounded={rounded};arcSize={arc};html=1;whiteSpace=wrap;fillColor={fill};"
             f"strokeColor={stroke};strokeWidth={sw};dashed={dashed};fontSize={size};"
             f"verticalAlign=middle;", x, y, w, h, value)


def cell(cid, x, y, w, h, fill, op=100):
    add(cid, f"rounded=0;html=1;fillColor={fill};strokeColor={HAIR};strokeWidth=0.6;"
             f"opacity={op};", x, y, w, h)


def arrow(cid, x1, y1, x2, y2, both=0, dashed=0, sw=1.4, color=INK):
    st = (f"endArrow=classic;html=1;strokeWidth={sw};strokeColor={color};dashed={dashed};"
          f"rounded=0;endFill=1;endSize=5;")
    if both:
        st += "startArrow=classic;startFill=1;startSize=5;"
    cells.append(
        f'<mxCell id="{cid}" value="" style="{st}" edge="1" parent="1">'
        f'<mxGeometry relative="1" as="geometry">'
        f'<mxPoint x="{x1}" y="{y1}" as="sourcePoint"/>'
        f'<mxPoint x="{x2}" y="{y2}" as="targetPoint"/></mxGeometry></mxCell>')

# ============================================================ offline band
OY, OH = 30, 64
box("off_panel", 8, OY, W - 16, OH, PANEL)
txt("off_title", 8, 0, 460, 26, "Offline anchor pass \u2014 once, before training", T1,
    align="left")
box("off_badge", W - 8 - 218, 0, 218, 26, "#FFFFFF", ACCENT, sw=1.2, arc=40)
txt("off_accent", W - 8 - 218, 0, 218, 26, "<i>zero policy rollouts</i>", T2, italic=1,
    color=ACCENT)

BW, BGAP, BX0 = 158, 26, 26
BY, BH = OY + 8, 48
for i, v in enumerate([
    "pool <i>X</i><br>250 prompts",
    "3B anchor <i>T</i><br><i>k</i> = 16 samples",
    "pass rate<br>\u03c6\u0302(x)",
    "learnability<br>U<sub>\u03b2</sub>(x)",
]):
    x = BX0 + i * (BW + BGAP)
    box(f"o_s{i}", x, BY, BW, BH, "#FFFFFF", value=v)
    if i:
        arrow(f"o_ar{i}", x - BGAP + 2, BY + BH / 2, x - 2, BY + BH / 2)

AY = OY + OH

# ============================================================ the two arms
# One block per group rather than per rollout: Prop. 1 already fixes that a
# group is silent exactly when C is 0 or G, so the rollout grid would restate it.
XLBL, XPOOL, XGRP, XREAD = 8, 120, 322, 494
R1, R2 = AY + 28, AY + 66
NP_C = [2, 0, 5, 8, 3, 1, 6, 4]
TP_C = [4, 5, 3, 0, 4, 6, 3, 5]


def draw_arm(tag, ry, cvals, ubetas, label, read, bold):
    txt(f"lbl_{tag}", XLBL, ry - 4, 116, 22, label, T2, bold, align="left")
    for i, ub in enumerate(ubetas):
        cell(f"pl_{tag}_{i}", XPOOL + i * 8, ry, 7, 15, UCOL, round(12 + 88 * ub / U_MAX))
    arrow(f"ar_{tag}", XPOOL + 192, ry + 8, XGRP - 6, ry + 8, sw=1.2)
    for i, c in enumerate(cvals):
        tint = LEARN if 0 < c < G else (SIL0 if c == 0 else SILG)
        box(f"gp_{tag}_{i}", XGRP + i * 20, ry, 17, 15, tint, INK, sw=0.7, arc=25)
    txt(f"rd_{tag}", XREAD, ry - 11, W - XREAD - 8, 36, read, T3, align="left")


draw_arm("np", R1, NP_C, [U_COLD] * 23, "online-NP",
         "<b>2 of 8</b> silent \u2014 top-<i>B</i><br>has nothing to rank on", 0)
draw_arm("tp", R2, TP_C, pool_quantiles(23), "ThinkPrior",
         "<b>1 of 8</b> silent \u2014 the anchor<br>separates them at step 0", 1)

txt("hd_pool", XPOOL, R1 - 22, 190, 20, "U<sub>\u03b2</sub> over the pool", T3, align="left")
txt("hd_grp", XGRP, R1 - 22, 180, 20, "the <i>B</i> = 8 groups it picks", T3, align="left")

xml = (f'<mxGraphModel dx="1400" dy="900" grid="0" gridSize="10" guides="1" tooltips="1" '
       f'connect="1" arrows="1" fold="1" page="1" pageScale="1" pageWidth="{W}" '
       f'pageHeight="{H}" math="0" shadow="0" adaptiveColors="auto">\n  <root>\n'
       '    <mxCell id="0"/>\n    <mxCell id="1" parent="0"/>\n'
       + "".join("    " + c + "\n" for c in cells) + "  </root>\n</mxGraphModel>\n")

import sys
if "--check" in sys.argv:
    sc = 504 / W
    for n, t in (("1", T1), ("2", T2), ("3", T3)):
        print(f"tier {n}: {t:3d}px -> {t * sc:5.1f}pt printed ({t * sc / 10:.2f}x body)")
    print(f"prints 504 x {H * sc:.0f}pt = {H * sc / 72:.2f}in;  {H * sc / 650.43 * 100:.0f}% of textheight")
    print(f"text elements: {sum(1 for c in cells if 'style=\"text;' in c)}")
else:
    print('<mxfile host="copilot" type="device">\n'
          '  <diagram id="thinkprior-framework" name="ThinkPrior framework">\n'
          + xml + '  </diagram>\n</mxfile>')

